Image Processing for Motion Magnification

Motion Magnification (MM) is a collection of relative recent techniques within the realm of Image Processing. The main motivation of introducing these techniques in to support the human visual system to capture relevant displacements of an object of interest; these motions can be in object color and in object location. In fact, the goal is to opportunely process a video sequence to obtain as output a new video in which motions are magnified and visible to the viewer. We propose a numerical technique using the Phase-Based Motion Magnification which analyses the video sequence in the Fourier Domain and rely on the Fourier Shifting Property. We describe the mathematical foundation of this method and the corresponding implementation in a numerical algorithm. We present preliminary experiments, focusing on some basic test made up using synthetic images.

==> CompElemMag.m <==
function [elemMag, elemConj] = CompElemMag(dft1,dft2,alpha)

    %This function computes the element wise DFT of the magnified frame.
    %   Input: dft1, the current element of the fft matrix of the first frame
    %          dft2, the current element of the fft matrix of the first frame
    %   Output: elemMag, the element of the fft of the magnified frame
    %           elemConj, the conjugate element of elemMag
    
    %computing the normalized ratio between the current fft elements of the
    %consecutive frame
    E = (dft2/(abs(dft2)))/(dft1/abs(dft1));
    
    elemMag = dft2*((E)^alpha); %compute the magnification
    
    %if the imaginary part of elemMag is not zero, perform the conjugate
    %element.
    if (imag(elemMag) ~= 0)
        elemConj = conj(elemMag);
    else
        elemConj = 0; %else set it to 0
    end
    
end
